Cyclotron cooling to cryogenic temperature in a Penning-Malmberg trap with a large solid angle acceptance

Magnetized nonneutral plasma composed of electrons or positrons couples to the local microwave environment via cyclotron radiation. The equilibrium plasma temperature depends on the microwave energy density near the cyclotron frequency. Fine copper meshes and cryogenic microwave absorbing material were used to lower the effective temperature of the radiation environment in ASACUSA's Cusp trap, resulting in significantly reduced plasma temperature.

==> makezip.sh <==
zip cernrep.zip \
 cernmono.cls \
 cernrep.cls \
 cernyrep.cls \
 cernall.sty \
 cernchemsym.sty \
 cernunits.sty \
 hepparticles.sty \
 heppennames2.sty \
 hepunits.sty \
 isotope.sty \
 maybemath.sty 

